Scene Graph Lossless Compression with Adaptive Prediction for Objects and Relations

The scene graph is a new data structure describing objects and their pairwise relationship within image scenes. As the size of scene graph in vision applications grows, how to losslessly and efficiently store such data on disks or transmit over the network becomes an inevitable problem. However, the compression of scene graph is seldom studied before because of the complicated data structures and distributions. Existing solutions usually involve general-purpose compressors or graph structure compression methods, which is weak at reducing redundancy for scene graph data. This paper introduces a new lossless compression framework with adaptive predictors for joint compression of objects and relations in scene graph data. The proposed framework consists of a unified prior extractor and specialized element predictors to adapt for different data elements. Furthermore, to exploit the context information within and between graph elements, Graph Context Convolution is proposed to support different graph context modeling schemes for different graph elements. Finally, a learned distribution model is devised to predict numerical data under complicated conditional constraints. Experiments conducted on labeled or generated scene graphs proves the effectiveness of the proposed framework in scene graph lossless compression task.

==> figures/hieve/labelImg_uncompled.py <==
# uncompyle6 version 3.8.0
# Python bytecode 2.7 (62211)
# Decompiled from: Python 3.8.0 (default, Nov  6 2019, 21:49:08) 
# [GCC 7.3.0]
# Embedded file name: SkeletonTool/labelImg.py
import codecs, os.path, re, sys, subprocess, httplib as client, time
from functools import partial
from collections import defaultdict
try:
    from PyQt5.QtGui import *
    from PyQt5.QtCore import *
    from PyQt5.QtWidgets import *
except ImportError:
    if sys.version_info.major >= 3:
        import sip
        sip.setapi('QVariant', 2)
    from PyQt4.QtGui import *
    from PyQt4.QtCore import *

import resources
from libs.constants import *
from libs.lib import struct, newAction, newIcon, addActions, fmtShortcut, generateColorByText
from libs.settings import Settings
from libs.shape import Shape, DEFAULT_LINE_COLOR, DEFAULT_FILL_COLOR
from libs.canvas import Canvas
from libs.zoomWidget import ZoomWidget
from libs.labelDialog import LabelDialog
from libs.colorDialog import ColorDialog
from libs.labelFile import LabelFile, LabelFileError
from libs.toolBar import ToolBar
from libs.pascal_voc_io import PascalVocReader
from libs.pascal_voc_io import XML_EXT
from libs.yolo_io import YoloReader
from libs.yolo_io import TXT_EXT
from libs.ustr import ustr
from libs.version import __version__
__appname__ = 'BoxesImg'

def have_qstring():
    """p3/qt5 get rid of QString wrapper as py3 has native unicode str type"""
    return not (sys.version_info.major >= 3 or QT_VERSION_STR.startswith('5.'))


def util_qt_strlistclass():
    if have_qstring():
        return QStringList
    return list


class WindowMixin(object):

    def menu(self, title, actions=None):
        menu = self.menuBar().addMenu(title)
        if actions:
            addActions(menu, actions)
        return menu

    def toolbar(self, title, actions=None):
        toolbar = ToolBar(title)
        toolbar.setObjectName('%sToolBar' % title)
        toolbar.setToolButtonStyle(Qt.ToolButtonTextUnderIcon)
        if actions:
            addActions(toolbar, actions)
        self.addToolBar(Qt.LeftToolBarArea, toolbar)
        return toolbar


class HashableQListWidgetItem(QListWidgetItem):

    def __init__(self, *args):
        super(HashableQListWidgetItem, self).__init__(*args)

    def __hash__(self):
        return hash(id(self))


class MainWindow(QMainWindow, WindowMixin):
    FIT_WINDOW, FIT_WIDTH, MANUAL_ZOOM = list(range(3))

    def __init__(self, defaultFilename=None, defaultPrefdefClassFile=None):
        super(MainWindow, self).__init__()
        self.setWindowTitle(__appname__)
        self.settings = Settings()
        self.settings.load()
        settings = self.settings
        self.defaultSaveDir = None
        self.usingPascalVocFormat = True
        self.usingYoloFormat = False
        self.mImgList = []
        self.dirname = None
        self.labelHist = []
        self.smartLabelHist = []
        self.lastOpenDir = None
        self.trackState = False
        self.dirty = False
        self._noSelectionSlot = False
        self._beginner = True
        self.screencastViewer = 'firefox'
        self.screencast = 'https://youtu.be/p0nR2YsCY_U'
        self.loadPredefinedClasses(defaultPrefdefClassFile)
        self.labelDialog = LabelDialog(parent=self, listItem=self.labelHist)
        self.itemsToShapes = {}
        self.shapesToItems = {}
        self.prevLabelText = ''
        listLayout = QVBoxLayout()
        listLayout.setContentsMargins(0, 0, 0, 0)
        self.useDefaultLabelCheckbox = QCheckBox('Use default label')
        self.useDefaultLabelCheckbox.setChecked(False)
        self.defaultLabelTextLine = QLineEdit()
        useDefaultLabelQHBoxLayout = QHBoxLayout()
        useDefaultLabelQHBoxLayout.addWidget(self.useDefaultLabelCheckbox)
        useDefaultLabelQHBoxLayout.addWidget(self.defaultLabelTextLine)
        useDefaultLabelContainer = QWidget()
        useDefaultLabelContainer.setLayout(useDefaultLabelQHBoxLayout)
        self.kittiButton = QCheckBox('Pouring Into KITTI')
        self.kittiButton.setChecked(False)
        self.kittiButton.stateChanged.connect(self.ktstate)
        self.diffcButton = QCheckBox('difficult')
        self.diffcButton.setChecked(False)
        self.diffcButton.stateChanged.connect(self.btnstate)
        self.trackButton = QCheckBox('tracking')
        self.trackButton.setChecked(False)
        self.trackButton.stateChanged.connect(self.trackstate)
        self.pointButton = QCheckBox('Point')
        self.pointButton.setChecked(False)
        self.pointButton.stateChanged.connect(self.pointstate)
        self.freezingPointsButton = QCheckBox('freezingPoints')
        self.freezingPointsButton.setChecked(False)
        self.freezingPointsButton.stateChanged.connect(self.fpstate)
        self.freezingKeyPointsButton = QCheckBox('freezingKeyPoints')
        self.freezingKeyPointsButton.setChecked(False)
        self.freezingKeyPointsButton.stateChanged.connect(self.fkpstate)
        self.freezingPoint3DButton = QCheckBox('freezingPoint3D')
        self.freezingPoint3DButton.setChecked(False)
        self.freezingPoint3DButton.stateChanged.connect(self.f3pstate)
        self.editButton = QToolButton()
        self.editButton.setToolButtonStyle(Qt.ToolButtonTextBesideIcon)
        listLayout.addWidget(self.editButton)
        listLayout.addWidget(self.kittiButton)
        listLayout.addWidget(self.diffcButton)
        listLayout.addWidget(self.trackButton)
        listLayout.addWidget(self.pointButton)
        listLayout.addWidget(self.freezingPointsButton)
        listLayout.addWidget(self.freezingKeyPointsButton)
        listLayout.addWidget(self.freezingPoint3DButton)
        listLayout.addWidget(useDefaultLabelContainer)
        self.labelList = QListWidget()
        labelListContainer = QWidget()
        labelListContainer.setLayout(listLayout)
        self.labelList.itemActivated.connect(self.labelSelectionChanged)
        self.labelList.itemSelectionChanged.connect(self.labelSelectionChanged)
        self.labelList.itemDoubleClicked.connect(self.editLabel)
        self.labelList.itemChanged.connect(self.labelItemChanged)
        listLayout.addWidget(self.labelList)
        self.dock = QDockWidget('Box Labels', self)
        self.dock.setObjectName('Labels')
        self.dock.setWidget(labelListContainer)
        self.fileListWidget = QListWidget()
        self.fileListWidget.itemDoubleClicked.connect(self.fileitemDoubleClicked)
        filelistLayout = QVBoxLayout()
        filelistLayout.setContentsMargins(0, 0, 0, 0)
        filelistLayout.addWidget(self.fileListWidget)
        fileListContainer = QWidget()
        fileListContainer.setLayout(filelistLayout)
        self.filedock = QDockWidget('File List', self)
        self.filedock.setObjectName('Files')
        self.filedock.setWidget(fileListContainer)
        self.zoomWidget = ZoomWidget()
        self.colorDialog = ColorDialog(parent=self)
        self.canvas = Canvas(parent=self)
        self.canvas.zoomRequest.connect(self.zoomRequest)
        scroll = QScrollArea()
        scroll.setWidget(self.canvas)
        scroll.setWidgetResizable(True)
        self.scrollBars = {Qt.Vertical: scroll.verticalScrollBar(), 
           Qt.Horizontal: scroll.horizontalScrollBar()}
        self.scrollArea = scroll
        self.canvas.scrollRequest.connect(self.scrollRequest)
        self.canvas.newShape.connect(self.newShape)
        self.canvas.shapeMoved.connect(self.setDirty)
        self.canvas.selectionChanged.connect(self.shapeSelectionChanged)
        self.canvas.drawingPolygon.connect(self.toggleDrawingSensitive)
        self.setCentralWidget(scroll)
        self.addDockWidget(Qt.RightDockWidgetArea, self.dock)
        self.addDockWidget(Qt.RightDockWidgetArea, self.filedock)
        self.filedock.setFeatures(QDockWidget.DockWidgetFloatable)
        self.dockFeatures = QDockWidget.DockWidgetClosable | QDockWidget.DockWidgetFloatable
        self.dock.setFeatures(self.dock.features() ^ self.dockFeatures)
        action = partial(newAction, self)
        quit = action('&Quit', self.close, 'Ctrl+Q', 'quit', 'Quit application')
        open = action('&Open', self.openFile, 'Ctrl+O', 'open', 'Open image or label file')
        opendir = action('&Open Dir', self.openDirDialog, 'Ctrl+u', 'open', 'Open Dir')
        changeSavedir = action('&Change Save Dir', self.changeSavedirDialog, 'Ctrl+r', 'open', 'Change default saved Annotation dir')
        openAnnotation = action('&Open Annotation', self.openAnnotationDialog, 'Ctrl+Shift+O', 'open', 'Open Annotation')
        openNextImg = action('&Next Image', self.openNextImg, 'd', 'next', 'Open Next')
        openPrevImg = action('&Prev Image', self.openPrevImg, 'a', 'prev', 'Open Prev')
        verify = action('&Verify Image', self.verifyImg, 'space', 'verify', 'Verify Image')
        save = action('&Save', self.saveFile, 'Ctrl+S', 'save', 'Save labels to file', enabled=False)
        save_format = action('&PascalVOC', self.change_format, 'Ctrl+', 'format_voc', 'Change save format', enabled=True)
        saveAs = action('&Save As', self.saveFileAs, 'Ctrl+Shift+S', 'save-as', 'Save labels to a different file', enabled=False)
        close = action('&Close', self.closeFile, 'Ctrl+W', 'close', 'Close current file')
        resetAll = action('&ResetAll', self.resetAll, None, 'resetall', 'Reset all')
        color1 = action('Box Line Color', self.chooseColor1, 'Ctrl+L', 'color_line', 'Choose Box line color')
        createMode = action('Create\nRectBox', self.setCreateMode, 'w', 'new', 'Start drawing Boxs', enabled=False)
        editMode = action('&Edit\nRectBox', self.setEditMode, 'Ctrl+J', 'edit', 'Move and edit Boxs', enabled=False)
        create = action('Create\nRectBox', self.createShape, 'w', 'new', 'Draw a new Box', enabled=False)
        delete = action('Delete\nRectBox', self.deleteSelectedShape, 'Delete', 'delete', 'Delete', enabled=False)
        copy = action('&Duplicate\nRectBox', self.copySelectedShape, 'Ctrl+D', 'copy', 'Create a duplicate of the selected Box', enabled=False)
        advancedMode = action('&Advanced Mode', self.toggleAdvancedMode, 'Ctrl+Shift+A', 'expert', 'Switch to advanced mode', checkable=True)
        hideAll = action('&Hide\nRectBox', partial(self.togglePolygons, False), 'Ctrl+H', 'hide', 'Hide all Boxs', enabled=False)
        showAll = action('&Show\nRectBox', partial(self.togglePolygons, True), 'Ctrl+A', 'hide', 'Show all Boxs', enabled=False)
        help = action('&Tutorial', self.showTutorialDialog, None, 'help', 'Show demos')
        showInfo = action('&Information', self.showInfoDialog, None, 'help', 'Information')
        zoom = QWidgetAction(self)
        zoom.setDefaultWidget(self.zoomWidget)
        self.zoomWidget.setWhatsThis('Zoom in or out of the image. Also accessible with %s and %s from the canvas.' % (
         fmtShortcut('Ctrl+[-+]'),
         fmtShortcut('Ctrl+Wheel')))
        self.zoomWidget.setEnabled(False)
        zoomIn = action('Zoom &In', partial(self.addZoom, 10), 'Ctrl++', 'zoom-in', 'Increase zoom level', enabled=False)
        zoomOut = action('&Zoom Out', partial(self.addZoom, -10), 'Ctrl+-', 'zoom-out', 'Decrease zoom level', enabled=False)
        zoomOrg = action('&Original size', partial(self.setZoom, 100), 'Ctrl+=', 'zoom', 'Zoom to original size', enabled=False)
        fitWindow = action('&Fit Window', self.setFitWindow, 'Ctrl+F', 'fit-window', 'Zoom follows window size', checkable=True, enabled=False)
        fitWidth = action('Fit &Width', self.setFitWidth, 'Ctrl+Shift+F', 'fit-width', 'Zoom follows window width', checkable=True, enabled=False)
        zoomActions = (
         self.zoomWidget, zoomIn, zoomOut,
         zoomOrg, fitWindow, fitWidth)
        self.zoomMode = self.MANUAL_ZOOM
        self.scalers = {self.FIT_WINDOW: self.scaleFitWindow, 
           self.FIT_WIDTH: self.scaleFitWidth, 
           self.MANUAL_ZOOM: lambda : 1}
        edit = action('&Edit Label', self.editLabel, 'Ctrl+E', 'edit', 'Modify the label of the selected Box', enabled=False)
        self.editButton.setDefaultAction(edit)
        shapeLineColor = action('Shape &Line Color', self.chshapeLineColor, icon='color_line', tip='Change the line color for this specific shape', enabled=False)
        shapeFillColor = action('Shape &Fill Color', self.chshapeFillColor, icon='color', tip='Change the fill color for this specific shape', enabled=False)
        labels = self.dock.toggleViewAction()
        labels.setText('Show/Hide Label Panel')
        labels.setShortcut('Ctrl+Shift+L')
        labelMenu = QMenu()
        addActions(labelMenu, (edit, delete))
        self.labelList.setContextMenuPolicy(Qt.CustomContextMenu)
        self.labelList.customContextMenuRequested.connect(self.popLabelListMenu)
        self.actions = struct(save=save, save_format=save_format, saveAs=saveAs, open=open, close=close, resetAll=resetAll, lineColor=color1, create=create, delete=delete, edit=edit, copy=copy, createMode=createMode, editMode=editMode, advancedMode=advancedMode, shapeLineColor=shapeLineColor, shapeFillColor=shapeFillColor, zoom=zoom, zoomIn=zoomIn, zoomOut=zoomOut, zoomOrg=zoomOrg, fitWindow=fitWindow, fitWidth=fitWidth, zoomActions=zoomActions, fileMenuActions=(
         open, opendir, save, saveAs, close, resetAll, quit), beginner=(), advanced=(), editMenu=(
         edit, copy, delete,
         None, color1), beginnerContext=(
         create, edit, copy, delete), advancedContext=(
         createMode, editMode, edit, copy,
         delete, shapeLineColor, shapeFillColor), onLoadActive=(
         close, create, createMode, editMode), onShapesPresent=(
         saveAs, hideAll, showAll))
        self.menus = struct(file=self.menu('&File'), edit=self.menu('&Edit'), view=self.menu('&View'), help=self.menu('&Help'), recentFiles=QMenu('Open &Recent'), labelList=labelMenu)
        self.autoSaving = QAction('Auto Saving', self)
        self.autoSaving.setCheckable(True)
        self.autoSaving.setChecked(settings.get(SETTING_AUTO_SAVE, False))
        self.singleClassMode = QAction('Single Class Mode', self)
        self.singleClassMode.setShortcut('Ctrl+Shift+S')
        self.singleClassMode.setCheckable(True)
        self.singleClassMode.setChecked(settings.get(SETTING_SINGLE_CLASS, False))
        self.lastLabel = None
        addActions(self.menus.file, (
         open, opendir, changeSavedir, openAnnotation, self.menus.recentFiles, save, save_format, saveAs, close, resetAll, quit))
        addActions(self.menus.help, (help, showInfo))
        addActions(self.menus.view, (
         self.autoSaving,
         self.singleClassMode,
         labels, advancedMode, None,
         hideAll, showAll, None,
         zoomIn, zoomOut, zoomOrg, None,
         fitWindow, fitWidth))
        self.menus.file.aboutToShow.connect(self.updateFileMenu)
        addActions(self.canvas.menus[0], self.actions.beginnerContext)
        addActions(self.canvas.menus[1], (
         action('&Copy here', self.copyShape),
         action('&Move here', self.moveShape)))
        self.tools = self.toolbar('Tools')
        self.actions.beginner = (
         open, opendir, changeSavedir, openNextImg, openPrevImg, verify, save, save_format, None, create, copy, delete, None,
         zoomIn, zoom, zoomOut, fitWindow, fitWidth)
        self.actions.advanced = (
         open, opendir, changeSavedir, openNextImg, openPrevImg, save, save_format, None,
         createMode, editMode, None,
         hideAll, showAll)
        self.statusBar().showMessage('%s started.' % __appname__)
        self.statusBar().show()
        self.image = QImage()
        self.filePath = ustr(defaultFilename)
        self.recentFiles = []
        self.maxRecent = 7
        self.lineColor = None
        self.fillColor = None
        self.zoom_level = 100
        self.fit_window = False
        self.difficult = False
        if settings.get(SETTING_RECENT_FILES):
            if have_qstring():
                recentFileQStringList = settings.get(SETTING_RECENT_FILES)
                self.recentFiles = [ ustr(i) for i in recentFileQStringList ]
            else:
                self.recentFiles = recentFileQStringList = settings.get(SETTING_RECENT_FILES)
        size = settings.get(SETTING_WIN_SIZE, QSize(600, 500))
        position = settings.get(SETTING_WIN_POSE, QPoint(0, 0))
        self.resize(size)
        self.move(position)
        saveDir = ustr(settings.get(SETTING_SAVE_DIR, None))
        self.lastOpenDir = ustr(settings.get(SETTING_LAST_OPEN_DIR, None))
        if saveDir is not None and os.path.exists(saveDir):
            self.defaultSaveDir = saveDir
            self.statusBar().showMessage('%s started. Annotation will be saved to %s' % (
             __appname__, self.defaultSaveDir))
            self.statusBar().show()
        self.restoreState(settings.get(SETTING_WIN_STATE, QByteArray()))
        Shape.line_color = self.lineColor = QColor(settings.get(SETTING_LINE_COLOR, DEFAULT_LINE_COLOR))
        Shape.fill_color = self.fillColor = QColor(settings.get(SETTING_FILL_COLOR, DEFAULT_FILL_COLOR))
        self.canvas.setDrawingColor(self.lineColor)
        Shape.difficult = self.difficult

        def xbool(x):
            if isinstance(x, QVariant):
                return x.toBool()
            return bool(x)

        if xbool(settings.get(SETTING_ADVANCE_MODE, False)):
            self.actions.advancedMode.setChecked(True)
            self.toggleAdvancedMode()
        self.updateFileMenu()
        if self.filePath and os.path.isdir(self.filePath):
            self.queueEvent(partial(self.importDirImages, self.filePath or ''))
        elif self.filePath:
            self.queueEvent(partial(self.loadFile, self.filePath or ''))
        self.zoomWidget.valueChanged.connect(self.paintCanvas)
        self.populateModeActions()
        self.labelCoordinates = QLabel('')
        self.statusBar().addPermanentWidget(self.labelCoordinates)
        if self.filePath and os.path.isdir(self.filePath):
            self.openDirDialog(dirpath=self.filePath)
        return

    def set_format(self, save_format):
        if save_format == 'PascalVOC':
            self.actions.save_format.setText('PascalVOC')
            self.actions.save_format.setIcon(newIcon('format_voc'))
            self.usingPascalVocFormat = True
            self.usingYoloFormat = False
        elif save_format == 'YOLO':
            self.actions.save_format.setText('YOLO')
            self.actions.save_format.setIcon(newIcon('format_yolo'))
            self.usingPascalVocFormat = False
            self.usingYoloFormat = True

    def change_format(self):
        if self.usingPascalVocFormat:
            self.set_format('YOLO')
        elif self.usingYoloFormat:
            self.set_format('PascalVOC')

    def noShapes(self):
        return not self.itemsToShapes

    def toggleAdvancedMode(self, value=True):
        self._beginner = not value
        self.canvas.setEditing(True)
        self.populateModeActions()
        self.editButton.setVisible(not value)
        if value:
            self.actions.createMode.setEnabled(True)
            self.actions.editMode.setEnabled(False)
            self.dock.setFeatures(self.dock.features() | self.dockFeatures)
        else:
            self.dock.setFeatures(self.dock.features() ^ self.dockFeatures)

    def populateModeActions(self):
        if self.beginner():
            tool, menu = self.actions.beginner, self.actions.beginnerContext
        else:
            tool, menu = self.actions.advanced, self.actions.advancedContext
        self.tools.clear()
        addActions(self.tools, tool)
        self.canvas.menus[0].clear()
        addActions(self.canvas.menus[0], menu)
        self.menus.edit.clear()
        actions = (self.actions.create,) if self.beginner() else (
         self.actions.createMode, self.actions.editMode)
        addActions(self.menus.edit, actions + self.actions.editMenu)

    def setBeginner(self):
        self.tools.clear()
        addActions(self.tools, self.actions.beginner)

    def setAdvanced(self):
        self.tools.clear()
        addActions(self.tools, self.actions.advanced)

    def setDirty(self):
        self.dirty = True
        self.actions.save.setEnabled(True)

    def setClean(self):
        self.dirty = False
        self.actions.save.setEnabled(False)
        self.actions.create.setEnabled(True)

    def toggleActions(self, value=True):
        """Enable/Disable widgets which depend on an opened image."""
        for z in self.actions.zoomActions:
            z.setEnabled(value)

        for action in self.actions.onLoadActive:
            action.setEnabled(value)

    def queueEvent(self, function):
        QTimer.singleShot(0, function)

    def status(self, message, delay=5000):
        self.statusBar().showMessage(message, delay)

    def resetState(self):
        self.itemsToShapes.clear()
        self.shapesToItems.clear()
        self.labelList.clear()
        self.filePath = None
        self.imageData = None
        self.labelFile = None
        self.canvas.resetState()
        self.labelCoordinates.clear()
        return

    def currentItem(self):
        items = self.labelList.selectedItems()
        if items:
            return items[0]
        else:
            return

    def addRecentFile(self, filePath):
        if filePath in self.recentFiles:
            self.recentFiles.remove(filePath)
        elif len(self.recentFiles) >= self.maxRecent:
            self.recentFiles.pop()
        self.recentFiles.insert(0, filePath)

    def beginner(self):
        return self._beginner

    def advanced(self):
        return not self.beginner()

    def showTutorialDialog(self):
        subprocess.Popen([self.screencastViewer, self.screencast])

    def showInfoDialog(self):
        msg = ('Name:{0} \nApp Version:{1} \n{2} ').format(__appname__, __version__, sys.version_info)
        QMessageBox.information(self, 'Information', msg)

    def createShape(self):
        assert self.beginner()
        self.canvas.setEditing(False)
        self.canvas.setEnablePoint(self.pointButton.isChecked())
        self.actions.create.setEnabled(False)

    def toggleDrawingSensitive(self, drawing=True):
        """In the middle of drawing, toggling between modes should be disabled."""
        self.actions.editMode.setEnabled(not drawing)
        if not drawing and self.beginner():
            self.canvas.setEditing(True)
            self.canvas.restoreCursor()
            self.actions.create.setEnabled(True)

    def toggleDrawMode(self, edit=True):
        self.canvas.setEditing(edit)
        self.actions.createMode.setEnabled(edit)
        self.actions.editMode.setEnabled(not edit)

    def setCreateMode(self):
        assert self.advanced()
        self.toggleDrawMode(False)

    def setEditMode(self):
        assert self.advanced()
        self.toggleDrawMode(True)
        self.labelSelectionChanged()

    def updateFileMenu(self):
        currFilePath = self.filePath

        def exists(filename):
            return os.path.exists(filename)

        menu = self.menus.recentFiles
        menu.clear()
        files = [ f for f in self.recentFiles if f != currFilePath and exists(f)
                ]
        for i, f in enumerate(files):
            icon = newIcon('labels')
            action = QAction(icon, '&%d %s' % (i + 1, QFileInfo(f).fileName()), self)
            action.triggered.connect(partial(self.loadRecent, f))
            menu.addAction(action)

    def popLabelListMenu(self, point):
        self.menus.labelList.exec_(self.labelList.mapToGlobal(point))

    def editLabel(self):
        if not self.canvas.editing():
            return
        else:
            item = self.currentItem()
            text = self.labelDialog.popUp(item.text())
            if text is not None:
                item.setText(text)
                item.setBackground(generateColorByText(text))
                self.setDirty()
            return

    def fileitemDoubleClicked(self, item=None):
        currIndex = self.mImgList.index(ustr(item.text()))
        if currIndex < len(self.mImgList):
            filename = self.mImgList[currIndex]
            if filename:
                self.loadFile(filename)

    def trackstate(self, item=None):
        self.trackState = self.trackButton.isChecked()
        self.setDirty()

    def pointstate(self, item=None):
        self.canvas.setEnablePoint(self.pointButton.isChecked())

    def fpstate(self, item=None):
        for i in xrange(0, len(self.canvas.shapes)):
            self.canvas.shapes[i].freezingPoint = self.freezingPointsButton.isChecked()

    def fkpstate(self, item=None):
        for i in xrange(0, len(self.canvas.shapes)):
            self.canvas.shapes[i].freezingKeyPoint = self.freezingKeyPointsButton.isChecked()

    def f3pstate(self, item=None):
        for i in xrange(0, len(self.canvas.shapes)):
            self.canvas.shapes[i].freezingPoint3D = self.freezingPoint3DButton.isChecked()

    def ktstate(self, item=None):
        for i in xrange(0, len(self.canvas.shapes)):
            self.canvas.shapes[i].freezingPoint3D2D = self.kittiButton.isChecked()

    def btnstate(self, item=None):
        """ Function to handle difficult examples
        Update on each object """
        if not self.canvas.editing():
            return
        item = self.currentItem()
        if not item:
            item = self.labelList.item(self.labelList.count() - 1)
        difficult = self.diffcButton.isChecked()
        try:
            shape = self.itemsToShapes[item]
        except:
            pass

        try:
            if difficult != shape.difficult:
                shape.difficult = difficult
                self.setDirty()
            else:
                self.canvas.setShapeVisible(shape, item.checkState() == Qt.Checked)
        except:
            pass

    def shapeSelectionChanged(self, selected=False):
        if self._noSelectionSlot:
            self._noSelectionSlot = False
        else:
            shape = self.canvas.selectedShape
            if shape:
                self.shapesToItems[shape].setSelected(True)
            else:
                self.labelList.clearSelection()
        self.actions.delete.setEnabled(selected)
        self.actions.copy.setEnabled(selected)
        self.actions.edit.setEnabled(selected)
        self.actions.shapeLineColor.setEnabled(selected)
        self.actions.shapeFillColor.setEnabled(selected)

    def addLabel(self, shape):
        item = HashableQListWidgetItem(shape.label)
        item.setFlags(item.flags() | Qt.ItemIsUserCheckable)
        item.setCheckState(Qt.Checked)
        item.setBackground(generateColorByText(shape.label))
        self.itemsToShapes[item] = shape
        self.shapesToItems[shape] = item
        self.labelList.addItem(item)
        for action in self.actions.onShapesPresent:
            action.setEnabled(True)

    def remLabel(self, shape):
        if shape is None:
            return
        else:
            item = self.shapesToItems[shape]
            self.labelList.takeItem(self.labelList.row(item))
            del self.shapesToItems[shape]
            del self.itemsToShapes[item]
            return

    def loadLabels(self, shapes):
        s = []
        if self.trackState:
            self.labelHist = sorted(self.labelHist, key=lambda x: int(x.split('-')[(-1)]), reverse=True)
        for label, points, keypoints, line_color, fill_color, difficult in shapes:
            shape = Shape(label=label)
            for x, y in points:
                shape.addPoint(QPointF(x, y))

            for x, y in keypoints:
                shape.addKeyPoint(QPointF(x, y))

            shape.difficult = difficult
            shape.isEnableAllPoints()
            shape.freezingPoint3D2D = self.kittiButton.isChecked()
            shape.close()
            s.append(shape)
            if line_color:
                shape.line_color = QColor(*line_color)
            else:
                shape.line_color = generateColorByText(label)
            if fill_color:
                shape.fill_color = QColor(*fill_color)
            else:
                shape.fill_color = generateColorByText(label)
            self.addLabel(shape)

        self.canvas.loadShapes(s)

    def saveLabels(self, annotationFilePath):
        annotationFilePath = ustr(annotationFilePath)
        if self.labelFile is None:
            self.labelFile = LabelFile()
            self.labelFile.verified = self.canvas.verified

        def format_shape(s):
            return dict(label=s.label, line_color=s.line_color.getRgb(), fill_color=s.fill_color.getRgb(), points=[ (p.x(), p.y()) for p in s.points ], keypoints=[ (p.x(), p.y()) for p in s.keypoints ], difficult=s.difficult)

        shapes = [ format_shape(shape) for shape in self.canvas.shapes ]
        try:
            if self.usingPascalVocFormat is True:
                annotationFilePath += XML_EXT
                self.labelFile.savePascalVocFormat(annotationFilePath, shapes, self.filePath, self.imageData, self.lineColor.getRgb(), self.fillColor.getRgb())
            elif self.usingYoloFormat is True:
                annotationFilePath += TXT_EXT
                self.labelFile.saveYoloFormat(annotationFilePath, shapes, self.filePath, self.imageData, self.labelHist, self.lineColor.getRgb(), self.fillColor.getRgb())
            else:
                self.labelFile.save(annotationFilePath, shapes, self.filePath, self.imageData, self.lineColor.getRgb(), self.fillColor.getRgb())
            return True
        except LabelFileError as e:
            self.errorMessage('Error saving label data', '<b>%s</b>' % e)
            return False

        return

    def copySelectedShape(self):
        self.addLabel(self.canvas.copySelectedShape())
        self.shapeSelectionChanged(True)

    def labelSelectionChanged(self):
        item = self.currentItem()
        if item and self.canvas.editing():
            self._noSelectionSlot = True
            self.canvas.selectShape(self.itemsToShapes[item])
            shape = self.itemsToShapes[item]
            self.diffcButton.setChecked(shape.difficult)

    def labelItemChanged(self, item):
        shape = self.itemsToShapes[item]
        label = item.text()
        if label != shape.label:
            shape.label = item.text()
            shape.line_color = generateColorByText(shape.label)
            self.setDirty()
        else:
            self.canvas.setShapeVisible(shape, item.checkState() == Qt.Checked)

    def newShape(self):
        """Pop-up and give focus to the label editor.

        position MUST be in global coordinates.
        """
        if not self.useDefaultLabelCheckbox.isChecked() or not self.defaultLabelTextLine.text():
            if len(self.labelHist) > 0:
                self.labelDialog = LabelDialog(parent=self, listItem=self.labelHist)
            if self.singleClassMode.isChecked() and self.lastLabel:
                text = self.lastLabel
            else:
                text = self.labelDialog.popUp(text=self.prevLabelText)
                self.lastLabel = text
        else:
            text = self.defaultLabelTextLine.text()
        self.diffcButton.setChecked(False)
        if text is not None:
            self.prevLabelText = text
            generate_color = generateColorByText(text)
            shape = self.canvas.setLastLabel(text, generate_color, generate_color)
            self.addLabel(shape)
            if self.beginner():
                self.canvas.setEditing(True)
                self.actions.create.setEnabled(True)
            else:
                self.actions.editMode.setEnabled(True)
            self.setDirty()
            if text not in self.labelHist:
                self.labelHist.append(text)
        else:
            self.canvas.resetAllLines()
        return

    def scrollRequest(self, delta, orientation):
        units = -delta / 120
        bar = self.scrollBars[orientation]
        bar.setValue(bar.value() + bar.singleStep() * units)

    def setZoom(self, value):
        self.actions.fitWidth.setChecked(False)
        self.actions.fitWindow.setChecked(False)
        self.zoomMode = self.MANUAL_ZOOM
        self.zoomWidget.setValue(value)

    def addZoom(self, increment=10):
        self.setZoom(self.zoomWidget.value() + increment)

    def zoomRequest(self, delta):
        h_bar = self.scrollBars[Qt.Horizontal]
        v_bar = self.scrollBars[Qt.Vertical]
        h_bar_max = h_bar.maximum()
        v_bar_max = v_bar.maximum()
        cursor = QCursor()
        pos = cursor.pos()
        relative_pos = QWidget.mapFromGlobal(self, pos)
        cursor_x = relative_pos.x()
        cursor_y = relative_pos.y()
        w = self.scrollArea.width()
        h = self.scrollArea.height()
        margin = 0.1
        move_x = (cursor_x - margin * w) / (w - 2 * margin * w)
        move_y = (cursor_y - margin * h) / (h - 2 * margin * h)
        move_x = min(max(move_x, 0), 1)
        move_y = min(max(move_y, 0), 1)
        units = delta / 120
        scale = 10
        self.addZoom(scale * units)
        d_h_bar_max = h_bar.maximum() - h_bar_max
        d_v_bar_max = v_bar.maximum() - v_bar_max
        new_h_bar_value = h_bar.value() + move_x * d_h_bar_max
        new_v_bar_value = v_bar.value() + move_y * d_v_bar_max
        h_bar.setValue(new_h_bar_value)
        v_bar.setValue(new_v_bar_value)

    def setFitWindow(self, value=True):
        if value:
            self.actions.fitWidth.setChecked(False)
        self.zoomMode = self.FIT_WINDOW if value else self.MANUAL_ZOOM
        self.adjustScale()

    def setFitWidth(self, value=True):
        if value:
            self.actions.fitWindow.setChecked(False)
        self.zoomMode = self.FIT_WIDTH if value else self.MANUAL_ZOOM
        self.adjustScale()

    def togglePolygons(self, value):
        for item, shape in self.itemsToShapes.items():
            item.setCheckState(Qt.Checked if value else Qt.Unchecked)

    def loadFile(self, filePath=None):
        """Load the specified file, or the last opened file if None."""
        self.resetState()
        self.canvas.setEnabled(False)
        if filePath is None:
            filePath = self.settings.get(SETTING_FILENAME)
        filePath = str(filePath)
        unicodeFilePath = ustr(filePath)
        if unicodeFilePath and self.fileListWidget.count() > 0:
            index = self.mImgList.index(unicodeFilePath)
            fileWidgetItem = self.fileListWidget.item(index)
            fileWidgetItem.setSelected(True)
        if unicodeFilePath and os.path.exists(unicodeFilePath):
            if LabelFile.isLabelFile(unicodeFilePath):
                try:
                    self.labelFile = LabelFile(unicodeFilePath)
                except LabelFileError as e:
                    self.errorMessage('Error opening file', '<p><b>%s</b></p><p>Make sure <i>%s</i> is a valid label file.' % (
                     e, unicodeFilePath))
                    self.status('Error reading %s' % unicodeFilePath)
                    return False

                self.imageData = self.labelFile.imageData
                self.lineColor = QColor(*self.labelFile.lineColor)
                self.fillColor = QColor(*self.labelFile.fillColor)
            else:
                self.imageData = read(unicodeFilePath, None)
                self.labelFile = None
            image = QImage.fromData(self.imageData)
            if image.isNull():
                self.errorMessage('Error opening file', '<p>Make sure <i>%s</i> is a valid image file.' % unicodeFilePath)
                self.status('Error reading %s' % unicodeFilePath)
                return False
            self.status('Loaded %s' % os.path.basename(unicodeFilePath))
            self.image = image
            self.filePath = unicodeFilePath
            self.canvas.loadPixmap(QPixmap.fromImage(image))
            if self.labelFile:
                self.loadLabels(self.labelFile.shapes)
            self.setClean()
            self.canvas.setEnabled(True)
            self.adjustScale(initial=True)
            self.paintCanvas()
            self.addRecentFile(self.filePath)
            self.toggleActions(True)
            if self.defaultSaveDir is not None:
                basename = os.path.basename(os.path.splitext(self.filePath)[0])
                xmlPath = os.path.join(self.defaultSaveDir, basename + XML_EXT)
                txtPath = os.path.join(self.defaultSaveDir, basename + TXT_EXT)
                if os.path.isfile(xmlPath):
                    self.loadPascalXMLByFilename(xmlPath)
                elif self.trackState:
                    currIndex = self.mImgList.index(self.filePath)
                    if currIndex - 1 >= 0:
                        filename = self.mImgList[(currIndex - 1)]
                        basename = os.path.basename(os.path.splitext(self.filename)[0])
                        xmlPath = os.path.join(self.defaultSaveDir, basename + XML_EXT)
                        if os.path.isfile(xmlPath):
                            self.loadPascalXMLByFilename(xmlPath)
                elif os.path.isfile(txtPath):
                    self.loadYOLOTXTByFilename(txtPath)
            else:
                xmlPath = os.path.splitext(filePath)[0] + XML_EXT
                txtPath = os.path.splitext(filePath)[0] + TXT_EXT
                if os.path.isfile(xmlPath):
                    self.loadPascalXMLByFilename(xmlPath)
                elif self.trackState:
                    currIndex = self.mImgList.index(self.filePath)
                    if currIndex - 1 >= 0:
                        filename = self.mImgList[(currIndex - 1)]
                        xmlPath = os.path.splitext(filename)[0] + XML_EXT
                        if os.path.isfile(xmlPath):
                            self.loadPascalXMLByFilename(xmlPath)
                elif os.path.isfile(txtPath):
                    self.loadYOLOTXTByFilename(txtPath)
            self.setWindowTitle(__appname__ + ' ' + filePath)
            if self.labelList.count():
                self.labelList.setCurrentItem(self.labelList.item(self.labelList.count() - 1))
                self.labelList.item(self.labelList.count() - 1).setSelected(True)
            self.canvas.setFocus(True)
            return True
        else:
            return False

    def resizeEvent(self, event):
        if self.canvas and not self.image.isNull() and self.zoomMode != self.MANUAL_ZOOM:
            self.adjustScale()
        super(MainWindow, self).resizeEvent(event)

    def paintCanvas(self):
        assert not self.image.isNull(), 'cannot paint null image'
        self.canvas.scale = 0.01 * self.zoomWidget.value()
        self.canvas.adjustSize()
        self.canvas.update()

    def adjustScale(self, initial=False):
        value = self.scalers[(self.FIT_WINDOW if initial else self.zoomMode)]()
        self.zoomWidget.setValue(int(100 * value))

    def scaleFitWindow(self):
        """Figure out the size of the pixmap in order to fit the main widget."""
        e = 2.0
        w1 = self.centralWidget().width() - e
        h1 = self.centralWidget().height() - e
        a1 = w1 / h1
        w2 = self.canvas.pixmap.width() - 0.0
        h2 = self.canvas.pixmap.height() - 0.0
        a2 = w2 / h2
        if a2 >= a1:
            return w1 / w2
        return h1 / h2

    def scaleFitWidth(self):
        w = self.centralWidget().width() - 2.0
        return w / self.canvas.pixmap.width()

    def closeEvent(self, event):
        if not self.mayContinue():
            event.ignore()
        settings = self.settings
        if self.dirname is None:
            settings[SETTING_FILENAME] = self.filePath if self.filePath else ''
        else:
            settings[SETTING_FILENAME] = ''
        settings[SETTING_WIN_SIZE] = self.size()
        settings[SETTING_WIN_POSE] = self.pos()
        settings[SETTING_WIN_STATE] = self.saveState()
        settings[SETTING_LINE_COLOR] = self.lineColor
        settings[SETTING_FILL_COLOR] = self.fillColor
        settings[SETTING_RECENT_FILES] = self.recentFiles
        settings[SETTING_ADVANCE_MODE] = not self._beginner
        if self.defaultSaveDir and os.path.exists(self.defaultSaveDir):
            settings[SETTING_SAVE_DIR] = ustr(self.defaultSaveDir)
        else:
            settings[SETTING_SAVE_DIR] = ''
        if self.lastOpenDir and os.path.exists(self.lastOpenDir):
            settings[SETTING_LAST_OPEN_DIR] = self.lastOpenDir
        else:
            settings[SETTING_LAST_OPEN_DIR] = ''
        settings[SETTING_AUTO_SAVE] = self.autoSaving.isChecked()
        settings[SETTING_SINGLE_CLASS] = self.singleClassMode.isChecked()
        settings.save()
        return

    def loadRecent(self, filename):
        if self.mayContinue():
            self.loadFile(filename)

    def scanAllImages(self, folderPath):
        extensions = [ '.%s' % fmt.data().decode('ascii').lower() for fmt in QImageReader.supportedImageFormats()
                     ]
        images = []
        for root, dirs, files in os.walk(folderPath):
            for file in files:
                if file.lower().endswith(tuple(extensions)):
                    relativePath = os.path.join(root, file)
                    path = ustr(os.path.abspath(relativePath))
                    images.append(path)

        images.sort(key=lambda x: x.lower())
        return images

    def changeSavedirDialog(self, _value=False):
        if self.defaultSaveDir is not None:
            path = ustr(self.defaultSaveDir)
        else:
            path = '.'
        dirpath = ustr(QFileDialog.getExistingDirectory(self, '%s - Save annotations to the directory' % __appname__, path, QFileDialog.ShowDirsOnly | QFileDialog.DontResolveSymlinks))
        if dirpath is not None and len(dirpath) > 1:
            self.defaultSaveDir = dirpath
        self.statusBar().showMessage('%s . Annotation will be saved to %s' % (
         'Change saved folder', self.defaultSaveDir))
        self.statusBar().show()
        return

    def openAnnotationDialog(self, _value=False):
        if self.filePath is None:
            self.statusBar().showMessage('Please select image first')
            self.statusBar().show()
            return
        else:
            path = os.path.dirname(ustr(self.filePath)) if self.filePath else '.'
            if self.usingPascalVocFormat:
                filters = 'Open Annotation XML file (%s)' % (' ').join(['*.xml'])
                filename = ustr(QFileDialog.getOpenFileName(self, '%s - Choose a xml file' % __appname__, path, filters))
                if filename:
                    if isinstance(filename, (tuple, list)):
                        filename = filename[0]
                self.loadPascalXMLByFilename(filename)
            return

    def openDirDialog(self, _value=False, dirpath=None):
        if not self.mayContinue():
            return
        defaultOpenDirPath = dirpath if dirpath else '.'
        if self.lastOpenDir and os.path.exists(self.lastOpenDir):
            defaultOpenDirPath = self.lastOpenDir
        else:
            defaultOpenDirPath = os.path.dirname(self.filePath) if self.filePath else '.'
        targetDirPath = ustr(QFileDialog.getExistingDirectory(self, '%s - Open Directory' % __appname__, defaultOpenDirPath, QFileDialog.ShowDirsOnly | QFileDialog.DontResolveSymlinks))
        self.importDirImages(targetDirPath)

    def importDirImages(self, dirpath):
        if not self.mayContinue() or not dirpath:
            return
        self.lastOpenDir = dirpath
        self.dirname = dirpath
        self.filePath = None
        self.fileListWidget.clear()
        self.mImgList = self.scanAllImages(dirpath)
        self.openNextImg()
        for imgPath in self.mImgList:
            item = QListWidgetItem(imgPath)
            self.fileListWidget.addItem(item)

        return

    def verifyImg(self, _value=False):
        if self.filePath is not None:
            try:
                self.labelFile.toggleVerify()
            except AttributeError:
                self.saveFile()
                self.labelFile.toggleVerify()

            self.canvas.verified = self.labelFile.verified
            self.paintCanvas()
            self.saveFile()
        return

    def openPrevImg(self, _value=False):
        if self.autoSaving.isChecked():
            if self.defaultSaveDir is not None:
                if self.dirty is True:
                    self.saveFile()
            else:
                self.changeSavedirDialog()
                return
        if not self.mayContinue():
            return
        else:
            if len(self.mImgList) <= 0:
                return
            if self.filePath is None:
                return
            currIndex = self.mImgList.index(self.filePath)
            if currIndex - 1 >= 0:
                filename = self.mImgList[(currIndex - 1)]
                if filename:
                    self.loadFile(filename)
            return

    def openNextImg(self, _value=False):
        if self.autoSaving.isChecked():
            if self.defaultSaveDir is not None:
                if self.dirty is True:
                    self.saveFile()
            else:
                self.changeSavedirDialog()
                return
        if not self.mayContinue():
            return
        else:
            if len(self.mImgList) <= 0:
                return
            filename = None
            if self.filePath is None:
                filename = self.mImgList[0]
            else:
                currIndex = self.mImgList.index(self.filePath)
                if currIndex + 1 < len(self.mImgList):
                    filename = self.mImgList[(currIndex + 1)]
            if filename:
                self.loadFile(filename)
            return

    def openFile(self, _value=False):
        if not self.mayContinue():
            return
        path = os.path.dirname(ustr(self.filePath)) if self.filePath else '.'
        formats = [ '*.%s' % fmt.data().decode('ascii').lower() for fmt in QImageReader.supportedImageFormats()
                  ]
        filters = 'Image & Label files (%s)' % (' ').join(formats + ['*%s' % LabelFile.suffix])
        filename = QFileDialog.getOpenFileName(self, '%s - Choose Image or Label file' % __appname__, path, filters)
        if filename:
            if isinstance(filename, (tuple, list)):
                filename = filename[0]
            self.loadFile(filename)

    def saveFile(self, _value=False):
        if self.defaultSaveDir is not None and len(ustr(self.defaultSaveDir)):
            if self.filePath:
                imgFileName = os.path.basename(self.filePath)
                savedFileName = os.path.splitext(imgFileName)[0]
                savedPath = os.path.join(ustr(self.defaultSaveDir), savedFileName)
                self._saveFile(savedPath)
        else:
            imgFileDir = os.path.dirname(self.filePath)
            imgFileName = os.path.basename(self.filePath)
            savedFileName = os.path.splitext(imgFileName)[0]
            savedPath = os.path.join(imgFileDir, savedFileName)
            self._saveFile(savedPath if self.labelFile else self.saveFileDialog())
        return

    def saveFileAs(self, _value=False):
        assert not self.image.isNull(), 'cannot save empty image'
        self._saveFile(self.saveFileDialog())

    def saveFileDialog(self):
        caption = '%s - Choose File' % __appname__
        filters = 'File (*%s)' % LabelFile.suffix
        openDialogPath = self.currentPath()
        dlg = QFileDialog(self, caption, openDialogPath, filters)
        dlg.setDefaultSuffix(LabelFile.suffix[1:])
        dlg.setAcceptMode(QFileDialog.AcceptSave)
        filenameWithoutExtension = os.path.splitext(self.filePath)[0]
        dlg.selectFile(filenameWithoutExtension)
        dlg.setOption(QFileDialog.DontUseNativeDialog, False)
        if dlg.exec_():
            return dlg.selectedFiles()[0]
        return ''

    def _saveFile(self, annotationFilePath):
        if annotationFilePath and self.saveLabels(annotationFilePath):
            self.setClean()
            self.statusBar().showMessage('Saved to  %s' % annotationFilePath)
            self.statusBar().show()

    def closeFile(self, _value=False):
        if not self.mayContinue():
            return
        self.resetState()
        self.setClean()
        self.toggleActions(False)
        self.canvas.setEnabled(False)
        self.actions.saveAs.setEnabled(False)

    def resetAll(self):
        self.settings.reset()
        self.close()
        proc = QProcess()
        proc.startDetached(os.path.abspath(__file__))

    def mayContinue(self):
        return not (self.dirty and not self.discardChangesDialog())

    def discardChangesDialog(self):
        yes, no = QMessageBox.Yes, QMessageBox.No
        msg = 'You have unsaved changes, proceed anyway?'
        return yes == QMessageBox.warning(self, 'Attention', msg, yes | no)

    def errorMessage(self, title, message):
        return QMessageBox.critical(self, title, '<p><b>%s</b></p>%s' % (title, message))

    def currentPath(self):
        if self.filePath:
            return os.path.dirname(self.filePath)
        return '.'

    def chooseColor1(self):
        color = self.colorDialog.getColor(self.lineColor, 'Choose line color', default=DEFAULT_LINE_COLOR)
        if color:
            self.lineColor = color
            Shape.line_color = color
            self.canvas.setDrawingColor(color)
            self.canvas.update()
            self.setDirty()

    def deleteSelectedShape(self):
        self.remLabel(self.canvas.deleteSelected())
        self.setDirty()
        if self.noShapes():
            for action in self.actions.onShapesPresent:
                action.setEnabled(False)

    def chshapeLineColor(self):
        color = self.colorDialog.getColor(self.lineColor, 'Choose line color', default=DEFAULT_LINE_COLOR)
        if color:
            self.canvas.selectedShape.line_color = color
            self.canvas.update()
            self.setDirty()

    def chshapeFillColor(self):
        color = self.colorDialog.getColor(self.fillColor, 'Choose fill color', default=DEFAULT_FILL_COLOR)
        if color:
            self.canvas.selectedShape.fill_color = color
            self.canvas.update()
            self.setDirty()

    def copyShape(self):
        self.canvas.endMove(copy=True)
        self.addLabel(self.canvas.selectedShape)
        self.setDirty()

    def moveShape(self):
        self.canvas.endMove(copy=False)
        self.setDirty()

    def loadPredefinedClasses(self, predefClassesFile):
        if os.path.exists(predefClassesFile) is True:
            with codecs.open(predefClassesFile, 'r', 'utf8') as (f):
                for line in f:
                    line = line.strip()
                    if self.labelHist is None:
                        self.labelHist = [
                         line]
                    else:
                        self.labelHist.append(line)

        return

    def loadPascalXMLByFilename(self, xmlPath):
        if self.filePath is None:
            return
        else:
            if os.path.isfile(xmlPath) is False:
                return
            self.set_format('PascalVOC')
            tVocParseReader = PascalVocReader(xmlPath)
            shapes = tVocParseReader.getShapes()
            self.loadLabels(shapes)
            self.canvas.verified = tVocParseReader.verified
            return

    def loadYOLOTXTByFilename(self, txtPath):
        if self.filePath is None:
            return
        else:
            if os.path.isfile(txtPath) is False:
                return
            self.set_format('YOLO')
            tYoloParseReader = YoloReader(txtPath, self.image)
            shapes = tYoloParseReader.getShapes()
            self.loadLabels(shapes)
            self.canvas.verified = tYoloParseReader.verified
            return


def inverted(color):
    return QColor(*[ 255 - v for v in color.getRgb() ])


def read(filename, default=None):
    try:
        with open(filename, 'rb') as (f):
            return f.read()
    except:
        return default


def get_time(host='www.baidu.com'):
    try:
        conn = client.HTTPConnection(host)
        conn.request('GET', '/')
        r = conn.getresponse()
        ts = r.getheader('date')
        local_time = time.mktime(time.strptime(ts[5:], '%d %b %Y %H:%M:%S GMT')) + 28800
        ltime = time.gmtime(local_time)
        return (ltime.tm_year, ltime.tm_mon, ltime.tm_mday)
    except Exception as e:
        time_structure = time.localtime()
        return (time_structure[0], time_structure[1], time_structure[2])


def get_main_app(argv=[], run_count=0):
    """
    Standard boilerplate Qt application code.
    Do everything but app.exec_() -- so that we can test the application in one thread
    """
    app = QApplication(argv)
    app.setApplicationName(__appname__)
    app.setWindowIcon(newIcon('app'))
    win = MainWindow(argv[1] if len(argv) >= 2 else None, argv[2] if len(argv) >= 3 else os.path.join(os.path.dirname(sys.argv[0]), 'data', 'predefined_classes.txt'))
    win.show()
    return (app, win)


def main(argv=[]):
    """construct main app and run it"""
    year, mon, day = get_time()
    if year == 2020 and mon < 9:
        sys.exit()
    app, _win = get_main_app(argv)
    return app.exec_()


if __name__ == '__main__':
    sys.exit(main(sys.argv))
